The xSAP Safety Analysis Platform

This paper describes the xSAP safety analysis platform. xSAP provides several model-based safety analysis features for finite- and infinite-state synchronous transition systems. In particular, it supports library-based definition of fault modes, an automatic model extension facility, generation of safety analysis artifacts such as Dynamic Fault Trees (DFTs) and Failure Mode and Effects Analysis (FMEA) tables. Moreover, it supports probabilistic evaluation of Fault Trees, failure propagation analysis using Timed Failure Propagation Graphs (TFPGs), and Common Cause Analysis (CCA). xSAP has been used in several industrial projects as verification back-end, and is currently being evaluated in a joint R&D Project involving FBK and The Boeing Company.

==> figs/prob.m <==

    function prob =
      fault_probability(
        _PROB_S2Off,
	_PROB_G2Off,
	_PROB_G1Off,
	_PROB_S1Off)
      prob = (1 - _PROB_S2Off) *
             (_PROB_G1Off *
              _PROB_G2Off) +
             (_PROB_S1Off *
              (1 - _PROB_G2Off) +
              ((1 - _PROB_S1Off) *
              _PROB_G1Off +
              _PROB_S1Off) *
              _PROB_G2Off) *
              _PROB_S2Off;


